Comparing the costs of abstraction for DL frameworks

High level abstractions for implementing, training, and testing Deep Learning (DL) models abound. Such frameworks function primarily by abstracting away the implementation details of arbitrary neural architectures, thereby enabling researchers and engineers to focus on design. In principle, such frameworks could be "zero-cost abstractions"; in practice, they incur translation and indirection overheads. We study at which points exactly in the engineering life-cycle of a DL model the highest costs are paid and whether they can be mitigated. We train, test, and evaluate a representative DL model using PyTorch, LibTorch, TorchScript, and cuDNN on representative datasets, comparing accuracy, execution time and memory efficiency.

==> build.sh <==
cd /Users/maksim/dev_projects/pytorch_abstraction_comparison/tex
source venv/bin/activate
#pdflatex -shell-escape poster; bibtex poster; pdflatex -shell-escape poster; pdflatex -shell-escape poster
rm *.aux *.bbl *.out *.out
pdflatex -shell-escape main; bibtex main; pdflatex -shell-escape main; pdflatex -shell-escape main
docker run -ti --rm -v $(pwd):/pdf pdf2htmlex/pdf2htmlex:0.18.8.alpha-master-20200623-Ubuntu-eoan-x86_64 --fit-width 1024 /pdf/main.pdf /pdf/main.html


==> code/hello_world_kernel.c <==
__global__ void matrix_sum(
    float *A,
    float *B,
    float *C,
    int rows,
    int cols
) {
    // blockDim is short for block dimension
    // blockDim.x == blockDim.y == 16 threads
    int x = threadIdx.x + blockIdx.x * blockDim.x;
    int y = threadIdx.y + blockIdx.y * blockDim.y;
    if (x < cols && y < rows) {
        int ij = x + y*m; // row-major order
        C[ij] = A[ij] + B[ij];
    }
}

int main() {
    int rows = 32, cols = 48;
    float A[m][n], B[m][n], C[m][n];

    // initialization and cudaMemcpy
    // ...

    // dim3 is a 3d integer vector
    // dimensions omitted in the constructor
    // (e.g. z like here) are set to 1
    dim3 numBlocks(3, 2);
    dim3 numThreads(16, 16);
    matrix_sum<<blocks, threads>>(A, B, C, rows, cols);
}

==> code/softmax.c <==
template <typename dtype>
__global__ void softmax_loss_kernel(
    dtype *reduced_loss,
    dtype *predict,
    dtype *target,
    dtype *workspace,
    int batch_size,
    int num_outputs) {

    int thread_id = blockDim.x * blockIdx.x + threadIdx.x;
    extern __shared__ dtype s_data[];
    dtype loss = 0.f;

    for (int c = 0; c < num_outputs; c++)
        loss -= (
            target[thread_id * num_outputs + c] *
            logf(predict[thread_id * num_outputs + c]
        );
    workspace[thread_id] = loss;
    // ...
}

==> flatex.c <==
/*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*
 * flatex.c -
 *    Flatten a latex file into a single file, by explicitly including 
 *  the files inclued by \include and \input commands. Also, if bibtex is
 *  beeing used, then includes the .bbl file into the resulting file. Thus,
 *  creating a stand alone latex file that can be emailed to someone else. 
 *
 * Compile    : gcc -o flatex flatex.c
 * Tested on  : Linux + gcc   
 * By         : Sariel Har-Peled 
 * Email      : sariel@math.tau.ac.il
 * WEB Page   : http://www.math.tau.ac.il/~sariel/flatex.html
 * Status     : You can do whatever you like with this program. please 
 *              email me bugs & suggestions. 
 *
 * To do      : Add support to the includeonly command.
 *-----------------------------------------------------------------------
 * FLATEX  1.21, 1994, 1996, by Sariel Har-Peled.
 *
 * flatex - create a single latex file with no include/inputs
 *
 *       flatex [-v] [-x FileName] [files]
 *               -v      Verbose, display file structure.
 *               -x      Unflatex: extract files from archive
 *               -q      Quiet mode. Cleaner output but -x can not be used.
 *               -b      Do not insert bibiliography file(.bbl)
 * 
 * Flatex page: http://www.math.tau.ac.il/~sariel/flatex.html
 *-----------------------------------------------------------------------
 * History:
 *    26/8/96, 1.21
 *         Fixed bug with includegraphics command.
\*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*/

#include  <stdlib.h>
#include  <stdio.h>
#include  <string.h>
#include  <math.h>
#include  <ctype.h>


/*======================================================================
 * Static constants.
\*======================================================================*/
#define  LINE_SIZE 1000
#define  FALSE     0
#define  TRUE      1
#define  USE_ARGUMENT( X )   ((void)X)


/*======================================================================
 * Types
\*======================================================================*/
typedef struct {
  char    verbose;
  char    fBibInsert, fQuiet;
  int     cSpecialInputLevel;
  char    szFullName[ LINE_SIZE ];
}  structFlags;


/*======================================================================
 * Static prototypes.
\*======================================================================*/
static void        flatIt( FILE         * flOut,
                           char         * szInName,
		           int            level,
	                   structFlags  * pFlags );
static void        replaceExt( char     * str, char    * ext );


/*======================================================================
 * Start of Code
\*======================================================================*/


static void        spacesByLevel( int     level )
{
  while  ( level > 0 ) {
    printf( "    " );
    level--;
  }
}


static void          printHelp( void )
{
    printf( "flatex - create a single latex file with no include/inputs\n" );
    printf( "\n\tflatex [-v] [-x FileName] [files]\n" );
    printf( "\t\t-v\tVerbose, display file structure.\n" );
    printf( "\t\t-x\tUnflatex: extract files from archive\n" );
    printf( "\t\t-q\tQuiet mode. Cleaner output but -x can not be used.\n" );
    printf( "\t\t-b\tDo not insert bibiliography file(.bbl)\n" );
    printf( "\nFlatex page: http://www.math.tau.ac.il/~sariel/flatex.html\n" );
    printf( "\n" );
}


static void      * myMalloc( unsigned int      size )
{
    void         * ptr;

    ptr = malloc( size );
    if  ( ptr == NULL ) {
        fprintf( stderr, "Not enough memory" );
        exit( -1 );
    }

    return    ptr;
}


static void        handleIncludeCommand( char         * line,
                                         char         * lpszInclude,
                                         FILE         * flOut,
                                         int            level,
                                         structFlags  * pFlags )
{
    char       * lpszBrace, * lpszName, * lpszEndBrace;
    char         ch, fInput = 0;

    lpszBrace = NULL;

    if  ( strncmp( lpszInclude, "\\input", 6 ) == 0 ) {
        lpszBrace = lpszInclude + 6;
	fInput = 1;
    } else
        if  ( strncmp( lpszInclude, "\\include", 8 ) == 0 ) {
            lpszBrace = lpszInclude + 8;
        }

    ch = *lpszInclude;
    *lpszInclude = 0;
    fputs( line, flOut );
    *lpszInclude = ch;

    lpszEndBrace = strchr( lpszBrace, '}' );
    if  ( *lpszBrace != '{'  ||  lpszEndBrace == NULL ) {
        fprintf( stderr, "ERROR: Expected brace not found.\n\n\tline:%s\n",
                 line );
        exit( -1 );
    }

    *lpszEndBrace = 0;
    lpszName = (char *)myMalloc( LINE_SIZE );
    strcpy( lpszName, lpszBrace + 1 );
    if  ( ! fInput )  
        replaceExt( lpszName, ".tex" );

    flatIt( flOut, lpszName, level + 1, pFlags );

    lpszEndBrace++;
    while  ( *lpszEndBrace ) {
        *line++ = *lpszEndBrace++;
    }
    *line = 0;

    free( lpszName );
}


static char        isBefore( char    * lpszA, char    * lpszB )
{
    if  ( lpszB == NULL )
        return  TRUE;
    if  ( lpszA == NULL )
        return  FALSE;

    if  ( (int)( lpszA -lpszB ) < 0 ) {
        return   TRUE;
     }
    return   FALSE;
}


static FILE      * fopenTex( char         * file, 
                             char         * mode )
{
    FILE     * fl;

    fl = fopen( file, mode );
    if  ( fl != NULL ) 
      return fl;
    
    replaceExt( file, ".tex" );
    fl = fopen( file, mode );

    return  fl;
}


static char      isTexFileExists( char        * file )
{
    FILE     * fl;

    fl = fopenTex( file, "rt" );
    if  ( fl != NULL ) {
      fclose( fl );
      return  1;
    }

    return  0;
}


static void        addTexExt( char    * file )
{
    FILE      * fl;

    fl = fopenTex( file, "rt");
    if  ( fl != NULL )
      fclose( fl );
}


static char     is_str_prefix( char    * str, char * prefix )
{
    int len;

    if  ( str == NULL  ||  prefix == NULL )
        return  0;

    len = strlen( prefix );
    
    return  (strncmp( str, prefix, len ) == 0);
}


static void        flatIt( FILE         * flOut,
                           char         * pSzInName,
		           int            level,
                           structFlags  * pFlags )
{
    FILE      * flIn;
    char      * str, * lpszInput, * lpszInclude, * line, * lpszRem, *inc;
    char      * lpszLine, * lpszRemark, * lpszBib, * lpszBibStyle;
    char      * lpszNewCommand, * lpszName;
    char        cont;
    char        repFlag;
    char        szInName[ 100 ];
    char        fInclude;

    strcpy( szInName, pSzInName );

    addTexExt( szInName );
    if  ( ! pFlags->fQuiet ) 
      fprintf( flOut, "%%%cflatex input: [%s]\n", 
               pFlags->cSpecialInputLevel > 0? '*' : ' ', 
               szInName ); 
    if  ( pFlags->verbose ) {
        printf( "\t" );
        spacesByLevel( level );
        printf( "%s\n", szInName );
    }

    line = (char *)myMalloc( LINE_SIZE );
    lpszLine = (char *)myMalloc( LINE_SIZE );
    lpszRemark = (char *)myMalloc( LINE_SIZE );

    flIn = fopenTex( szInName, "rt" );
    if   ( flIn == NULL ) {
        fprintf( stderr, "Unable to open file: %s\n", szInName );
        exit( -1 );
    }

    *lpszRemark = 0;
    while  ( ! feof( flIn ) ) {
        str = fgets( line, LINE_SIZE, flIn );
        if  ( str == NULL )
            break;

        fInclude = FALSE;

        strcpy( lpszLine, line );

        lpszRem = strchr( line, '%' );
        if  ( lpszRem != NULL ) {
            strcpy( lpszRemark, lpszRem );
            *lpszRem = 0;
        }

        do  {
            cont = 0;
            lpszInput = strstr( line,   "\\input" );

            lpszBib = strstr( line, "\\bibliography" );
            lpszBibStyle = strstr( line, "\\bibliographystyle" );

            if  ( pFlags->fBibInsert  &&
                  ( lpszBib != NULL  ||  lpszBibStyle != NULL ) ) {
                lpszName = (char *)myMalloc( LINE_SIZE );
                
                strcpy( lpszName, lpszLine );
                strcpy( lpszLine, pFlags->fQuiet? "%" : "%FLATEX-REM:" );
                strcat( lpszLine, lpszName );

                if  ( lpszBibStyle != NULL ) {
                    strcpy( lpszName, pFlags->szFullName );
                    replaceExt( lpszName, ".bbl" );
 
                    pFlags->cSpecialInputLevel++;
                    flatIt( flOut, lpszName, level + 1, pFlags );
                    pFlags->cSpecialInputLevel--;
                    
                    if  ( pFlags->verbose ) {
                        printf( "\t" );
                        spacesByLevel( level + 1 );
                        printf( "(Bibiliography)\n" );
                    }
                }
                break;
            }
 
            inc = line;
            do { 
                repFlag = 0;
                lpszInclude = strstr( inc, "\\include" );

                if  ( is_str_prefix( lpszInclude, "\\includeversion" )  
                      ||  is_str_prefix( lpszInclude, 
                                         "\\includegraphics"  ) ) {
                    repFlag = 1;
                    inc = lpszInclude + 1;
                    continue;
                }
                
                if  ( is_str_prefix( lpszInclude, "\\includeonly" ) ) {
                    fprintf( stderr, "WARNING: \"\\includeonly\" command "
                             "ignored\n" );
                    inc = lpszInclude + 1;
                    repFlag = 1;
                    continue;
                }
                if  ( lpszInclude != NULL  &&  isalpha( lpszInclude[ 8 ] ) ) {
                    fprintf( stderr,
                      "\nWarning: include-like(?) command ignored"
                             " at line:\n\t%s", lpszLine );
                    inc = lpszInclude + 1;
                    repFlag = 1;
                    continue;
                }
            }  while  ( repFlag );
 
            if  ( isBefore( lpszInput, lpszInclude ) )
                lpszInclude = lpszInput;

            if  ( lpszInclude != NULL ) {
                lpszNewCommand = strstr( line, "\\newcommand" );
                if (  lpszNewCommand == NULL )  {
                    handleIncludeCommand( line, lpszInclude, flOut, level,
                                          pFlags );
                    cont = 1;
                    fInclude = TRUE;
                }
            }
        } while  ( cont );
        if  ( fInclude ) {
            strcat( line, lpszRemark );            
            fputs( line, flOut );
        } else
            fputs( lpszLine, flOut );
    }

    fclose( flIn );
    fputs( "\n", flOut );

    if  ( ! pFlags->fQuiet ) 
      fprintf( flOut, "%% flatex input end: [%s]\n", szInName );

    free( line );
    free( lpszLine );
    free( lpszRemark );
}


static void        replaceExt( char     * str, char    * ext )
{
    int        len, ind;

    len = strlen( str );
    ind = len - 1;
    while  ( ind >= 0  &&  str[ ind ] != '.'  &&  str[ ind ] != '\\' &&
             str[ ind ] != '/' )
        ind--;

    if  ( ind >= 0  &&  str[ ind ] == '.' ) {
        str[ ind ] = 0;
    }

    strcat( str, ext );
}

static char         strCmpPrefixAndCopy( char      * line, 
                                         char      * str,
                                         char      * outName )
{
  char       * pos, * pPreLine;

  pPreLine = line;

  pos = strstr( line, str );
  if  ( pos == NULL )
    return  0;

  line = pos + strlen( str );
  strcpy( outName, line );
  pos = strchr( outName, ']' );

  if  ( pos == NULL ) {
    fprintf( stderr, "Error encountered in line: [%s]", pPreLine );
    exit( -1 );
  }
  *pos = 0;

  return  1;
}


static void        writeFile( FILE     * flIn, 
                              char     * pOutName, 
                              int        level )
{
  FILE       * flOut;
  char       * lpszLine;
  char         line[ LINE_SIZE ], outName[ LINE_SIZE ];
  char         flag;

  outName[ 0 ] = 0;

  if  ( pOutName == NULL ) {
    flOut = NULL;
    printf( "Scanning for flatex archive start...\n" );
  } else {
    flOut = fopen( pOutName, "wt" );
    if  ( flOut == NULL ) {
      fprintf( stderr, "Unable to open file: %s", pOutName );
      exit( -1 );
    }
    spacesByLevel( level );
    printf( "[%s]\n", pOutName );
  }

  do {
    lpszLine = fgets( line, LINE_SIZE, flIn );
    if  ( lpszLine == NULL ) 
      break;

    flag = strCmpPrefixAndCopy( line, "% flatex input end: [", outName ); 
    if  ( flag ) {
      if  ( flOut == NULL ) {
        fprintf( stderr, "Something is wrong!!!!\n" );
        exit( -1 );
      }
      //spacesByLevel( level );
      //     printf( "/\n" );
      //printf( "Writing [%s] done\n", outName );
      break;
    }

    flag = strCmpPrefixAndCopy( line, "% flatex input: [", outName ); 
    if  ( flag ) {
        writeFile( flIn, outName, level + 1 );
        if  ( flOut != NULL ) 
          fprintf( flOut, "\\input{%s}\n", outName );
    } else {
        flag = strCmpPrefixAndCopy( line, "%*flatex input: [", outName ); 
        if  ( flag ) {
            writeFile( flIn, outName, level + 1 );
        } else {
            if  ( flOut != NULL ) {
                if  ( strncmp( line, "%FLATEX-REM:", 12 ) == 0 ) 
                    fputs( line + 12, flOut );
                else
                    fputs( line, flOut );
            }
        }
    }
  }  while  ( ! feof( flIn ) );
  
  if  ( flOut != NULL ) 
    fclose( flOut );  
}


static void        flatOutFile( char         * fileName, 
                                structFlags  * pFlags )
{
  FILE       * flIn;

  USE_ARGUMENT( pFlags );

  flIn = fopen( fileName, "rt" );
  if  ( flIn == NULL ) {
    fprintf( stderr, "Unable to open file: %s", fileName );
    exit( -1 );
  }
  
  writeFile( flIn, NULL, 0 );

  fclose( flIn );
}


static void        flatFile( char         * fileName, 
                             structFlags  * pFlags )
{
    char             * szInName, * szOutName;
    int                inLen;
    FILE             * flOut;

    szInName = (char *)myMalloc( LINE_SIZE );
    szOutName = (char *)myMalloc( LINE_SIZE );

    strcpy( szInName, fileName );
    if  ( ! isTexFileExists( szInName ) ) {
      fprintf( stderr, "--Unable to open file: [%s]\n", fileName );
      exit( -1 );
    }

    inLen = strlen( szInName );
    if  ( inLen < 4  ||  ( szInName[ inLen ] != '.'  &&
            strcmp( szInName + inLen - 4, ".tex" ) != 0 ) ) {
        strcat( szInName, ".tex" );
    }

    printf( "input file: [%s]\n", szInName );

    strcpy( pFlags->szFullName, szInName );

    strcpy( szOutName, szInName );
    replaceExt( szOutName, ".flt" );

    flOut = fopen( szOutName, "wt" );
    if   ( flOut == NULL ) {
        fprintf( stderr, "Unable to open file: %s", szOutName );
        exit( -1 );
    }

    flatIt( flOut, szInName, 0, pFlags );

    fclose( flOut );
    
    printf( "\n\tFile: \"%s\" generated\n", szOutName );
}


static char    isFlag( char     * str, char       ch )
{
    if  ( str[ 0 ] == '-'  &&
          ( str[ 1 ] == ch  || str[ 1 ] == toupper( ch ) )
          &&  ( str[ 2 ] == 0 ) )
      return  TRUE;

    return  FALSE;
}


int       main( int    argc, char   * argv[] )
{
    int                   ind;
    structFlags           sFlags;

    printf( "FLATEX  1.21, 1994, 1996, by Sariel Har-Peled.\n\n" );
    if   ( argc == 1 )
        printHelp();

    sFlags.verbose = FALSE;
    sFlags.fBibInsert = TRUE;
    sFlags.cSpecialInputLevel = 0;
    *sFlags.szFullName = 0;
    sFlags.fQuiet = FALSE;

    for   ( ind = 1; ind < argc; ind++ ) {
        if   ( isFlag( argv[ ind ], 'v' ) ) {
            sFlags.verbose = TRUE;
            continue;
        }
        if   ( isFlag( argv[ ind ], 'b' ) ) {
            sFlags.fBibInsert = FALSE;
            continue;
        }
        if   ( isFlag( argv[ ind ], 'q' ) ) {
            sFlags.fQuiet = TRUE;
            continue;
        }
        if   ( isFlag( argv[ ind ], 'x' ) ) {
            flatOutFile( argv[ ind + 1 ], &sFlags );
            ind++;
            continue;
        }

        flatFile( argv[ ind ], &sFlags );
    }
    return   0;
}

/*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*
 *
 * flatex.c - End of File
\*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*/



